On the Dynamics of Social Media Popularity: A YouTube Case Study

Understanding the factors that impact the popularity dynamics of social media can drive the design of effective information services, besides providing valuable insights to content generators and online advertisers. Taking YouTube as case study, we analyze how video popularity evolves since upload, extracting popularity trends that characterize groups of videos. We also analyze the referrers that lead users to videos, correlating them, features of the video and early popularity measures with the popularity trend and total observed popularity the video will experience. Our findings provide fundamental knowledge about popularity dynamics and its implications for services such as advertising and search.

==> fig/treat.sh <==
for f in *f1*.pdf; do pdfcrop $f; done
for f in *crop*; do mv $f `echo $f | sed 's/\-crop//g'`; done

